Collineation varieties of tensors

In this article, we introduce the $k$-th collineation variety of a third order tensor. This is the closure of the image of the rational map of size $k$ minors of a matrix of linear forms associated to the tensor. We classify such varieties in the case of pencils of matrices, and nets of matrices of small size. We discuss the natural stratification of tensor spaces induced by the invariants and the geometric type of the collineation varieties.

==> anc/CollinationVariety.m2 <==
"CollineatioVariety.m2",
    	Version => "1.20", 
    	Date => "December, 2023",
    	Authors => {{Name => "Fulvio Gesmundo", 
		  Email => "fgesmund@math.univ-toulouse.fr", 
		  HomePage => "https://fulges.github.io/"},
                  {Name=> "Hanieh Keneshlou",
                  Email => "hanieh.keneshlou@uni-konstanz.de", 
		  HomePage => "https://hkeneshlou.wixsite.com/hanieh14"},
		  "This Macaulay2 file contains supporting codes of the paper 'Collineation Varieties of tensors'"}



------------------------------------------------------
-----------------Theorem 4.2--------------------------
------------------------------------------------------
restart

A = QQ[a_0..a_2]
B = QQ[b_0..b_1]
C = QQ[c_0..c_5]

ALL = A**B**C

aa = sub(vars(A),ALL)
bb = sub(vars(B),ALL)
cc = sub(vars(C),ALL)

-- the orbits from Landsberg's "Geometry of Tensors", 
M_13 = (matrix{{b_0,b_1,0},{0,0,b_0},{0,0,b_1}})
M_14 = (matrix{{b_0,0,0},{0,b_0,0},{0,0,b_1}})
M_15 = (matrix{{b_0,b_1,0},{0,b_0,0},{0,0,b_0}})
M_16 = (matrix{{b_0,b_1,0},{0,b_0,b_1},{0,0,b_0}})
M_17 = (matrix{{b_0,b_1,0},{0,b_0,0},{0,0,b_1}})
M_18 = (matrix{{b_0,0,0},{0,b_0+b_1,0},{0,0,b_0}})
M_19 = (matrix{{b_0,b_1,0,0},{0,b_0,b_1,0},{0,0,0,b_0}})
M_20 = (matrix{{b_0,b_1,0,0},{0,0,b_0,0},{0,0,0,b_0}})
M_21 = (matrix{{b_0,b_1,0,0},{0,0,b_0,b_1},{0,0,0,b_0}})
M_22 = (matrix{{b_0,b_1,0,0},{0,0,b_0,0},{0,0,0,b_1}})
M_23 = (matrix{{b_0,b_1,0,0},{0,b_0,b_1,0},{0,0,b_0,b_1}})
M_24 = (matrix{{b_0,b_1,0,0,0},{0,0,b_0,b_1,0},{0,0,0,0,b_0}})
M_25 = (matrix{{b_0,b_1,0,0,0},{0,b_0,b_1,0,0},{0,0,0,b_0,b_1}})
M_26 = (matrix{{b_0,b_1,0,0,0,0},{0,0,b_0,b_1,0,0},{0,0,0,0,b_0,b_1}})


for j from 13 to 26 list (
    TA = diff(transpose bb,aa*M_j);
    baselocus = minors(2,TA);
    muT = mingens baselocus;
    db = codim baselocus;
    degb = if db == 2 then degree baselocus else "NaN";
    degradb = if db == 2 then degree radical baselocus else "NaN";
    {j,numcols muT, db,degb, degradb})    
-- the table records:
-- the index j
-- the dimension of the system of quadrics
-- the codimension of the base locus
-- if the codimension of the base locus is 2, it records its degree and the degree of its radical
netList oo

------------------------------------------------------
-----------------Theorem 4.4--------------------------
------------------------------------------------------

restart

S = QQ[p_1,p_2,a]
X = QQ[x_0..x_2]

SX = S**X 

 -- the linear space TV1 representing the tensor, following Prop. 4.1:
 TV1 = matrix {{x_1 - p_1*x_0 , x_2 - p_2 * x_0 ,0 },
               {x_2 + p_2 * x_0 , p_1*x_1 + (a + p_1^2)*x_0, x_1},
	       { 0 , x_1,-x_0}} 

Mp = mingens minors(2,TV1) 
xx = transpose sub(basis(2,X),SX)

-- the conditions under which the linear series defined by the minors is not full:
depM = radical minors(6,diff(xx, Mp)) 


-- verify that in this case the cubic curve is elliptic curve is singular:
f0 = (det(TV1) ) % depM 
f0guess = ( x_0*x_2^2 - (p_1*x_0 - x_1)^2*(2*p_1* x_0 + x_1)) %depM
f0 - f0guess -- result is 0.



------------------------------------------------------
---------Theorem 4.5 -- semistable tensors -----------
------------------------------------------------------

restart

A = QQ[a_0..a_2]
B = QQ[b_0..b_2]
C = QQ[c_0..c_2]

L = QQ[lam]

ALL = A**B**C**L

aa = sub(vars(A),ALL)
bb = sub(vars(B),ALL)
cc = sub(vars(C),ALL)

--- Table III
Tt = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     lam* (a_0*b_1*c_2 + a_2*b_1*c_0 + a_1*b_2*c_0)
M = diff(bb,diff(transpose cc, Tt))
muT = mingens  minors(2,M)
minors(6,diff(transpose sub(basis(2,A),ALL),muT)) 
-- the 2x2 minors span the full linear system of quadrics if lam is nonzero.


--- Table IV and Table V
families = {"IV.1(i)", "IV.1(ii)", "IV.1(iii)", "IV.2(i)", "IV.2(iii)", "IV.2(vi)", "IV.4(i)", "IV.4(ii)","IV.4(iii)","IV.5(i)","IV.5(ii)", "IV.7(i)","IV.ps", "V"}

T_0 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_0*b_1*c_2 + a_0*b_2*c_1 + a_1*b_0*c_2 + a_1*b_2*c_0
T_1 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_1*b_0*c_2 + a_2*b_0*c_1 + a_0*b_1*c_2 + a_2*b_1*c_0
T_2 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_2*b_1*c_0 + a_1*b_2*c_0 + a_2*b_0*c_1 + a_0*b_2*c_1

T_3 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_0*b_1*c_2 + a_0*b_2*c_1 + a_1*b_0*c_2
T_4 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_1*b_0*c_2 + a_2*b_0*c_1 + a_0*b_1*c_2
T_5 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_2*b_1*c_0 + a_1*b_2*c_0 + a_2*b_0*c_1

T_6 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_0*b_1*c_2 + a_0*b_2*c_1
T_7 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_1*b_0*c_2 + a_2*b_0*c_1
T_8 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_2*b_1*c_0 + a_1*b_2*c_0

T_9 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_0*b_1*c_2 + a_1*b_2*c_0
T_10 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_1*b_0*c_2 + a_2*b_1*c_0

T_11 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 + 
     a_0*b_1*c_2

T_12 = a_0*b_0*c_0 + a_1*b_1*c_1 + a_2*b_2*c_2 

T_13 = a_0*b_1*c_2 + a_1*b_2*c_0 + a_2*b_0*c_1 -  
       (a_1*b_0*c_2 + a_2*b_1*c_0 + a_0*b_2*c_1)

for j from 0 to 13 list (
    TA = diff(bb,diff(transpose cc, T_j));
    baselocus = minors(2,TA);
    muT = mingens baselocus;
    db = codim baselocus;
    degb = if db == 2 then degree baselocus else "NaN";
    degradb = if db == 2 then degree radical baselocus else "NaN";
    {families_j,numcols muT, db,degb, degradb})    
-- the table records:
-- the orbit index in the tables of [DdGM23]
-- the dimension of the system of quadrics
-- the codimension of the base locus
-- if the codimension of the base locus is 2, it records its degree and the degree of its radical
netList oo




------------------------------------------------------
---------Theorem 4.5 -- unstable tensors -------------
------------------------------------------------------

restart

A = QQ[a_0..a_2]
B = QQ[b_0..b_2]
C = QQ[c_0..c_2]

ALL = A**B**C

aa = sub(vars(A),ALL)
bb = sub(vars(B),ALL)
cc = sub(vars(C),ALL)

families = {"I.1(i)","I.1(ii)","I.2(i)","I.2(iii)",
            "I.3(i)","I.3(iii)","I.4(i)","I.4(iii)",
	    "I.5(i)","I.5(iii)","I.6(i)","I.6(iii)",
	    "I.7(i)","I.7(ii)","I.8","I.10",
	    "I.11(i)","I.11(ii)","I.14(i)","I.14(iii)"}
	     
T_1 = a_0*b_1*c_2 + a_0*b_2*c_1 + a_1*b_0*c_2 + 
     a_1*b_1*c_1 + a_1*b_2*c_0 + a_2*b_0*c_0
T_2 = a_1*b_0*c_2 + a_2*b_0*c_1 + a_0*b_1*c_2 + 
     a_1*b_1*c_1 + a_2*b_1*c_0 + a_0*b_2*c_0
     
T_3 = a_0*b_1*c_2 + a_0*b_2*c_1 + a_1*b_0*c_2 + 
     a_1*b_1*c_0 + a_1*b_1*c_1 + a_2*b_0*c_0
T_4 = a_2*b_0*c_1 + a_1*b_0*c_2 + a_2*b_1*c_0 + 
     a_0*b_1*c_1 + a_1*b_1*c_1 + a_0*b_2*c_0

T_5 = a_0*b_0*c_2+a_0*b_1*c_1+a_0*b_2*c_0 + 
     a_1*b_0*c_1+a_1*b_1*c_2+a_2*b_0*c_0 
T_6 = a_2*b_0*c_0+a_1*b_0*c_1+a_0*b_0*c_2 + 
     a_1*b_1*c_0+a_2*b_1*c_1+a_0*b_2*c_0

T_7 = a_0*b_0*c_2 + a_0*b_1*c_1 + a_1*b_0*c_1 + 
     a_1*b_1*c_0 + a_2*b_2*c_0 
T_8 = a_2*b_0*c_0 + a_1*b_0*c_1 + a_1*b_1*c_0 + 
     a_0*b_1*c_1 + a_0*b_2*c_2

T_9 = a_0*b_0*c_2 + a_0*b_2*c_0 + a_0*b_2*c_1 + 
     a_1*b_1*c_0 + a_2*b_0*c_1
T_10= a_2*b_0*c_0 + a_0*b_0*c_2 + a_1*b_0*c_2 + 
     a_0*b_1*c_1 + a_1*b_2*c_0

T_11= a_0*b_0*c_2 + a_0*b_1*c_1 + a_1*b_0*c_1 + 
     a_1*b_2*c_0 + a_2*b_1*c_0 
T_12= a_2*b_0*c_0 + a_1*b_0*c_1 + a_1*b_1*c_0 + 
     a_0*b_1*c_2 + a_0*b_2*c_1

T_13= a_0*b_0*c_2 + a_0*b_1*c_1 + a_0*b_2*c_0 + 
     a_1*b_0*c_1 +  a_2*b_1*c_0 
T_14= a_0*b_0*c_2 + a_1*b_0*c_1 + a_2*b_0*c_0 + 
     a_0*b_1*c_1 +  a_1*b_2*c_0 

T_15= a_0*b_0*c_2 + a_0*b_2*c_0 + a_1*b_1*c_1 + 
     a_2*b_0*c_0
     
T_16= a_0*b_0*c_2 + a_0*b_1*c_1 + a_0*b_2*c_0 + 
     a_1*b_0*c_1 + a_1*b_1*c_0 + a_2*b_0*c_0  

T_17= a_0*b_0*c_2 + a_0*b_2*c_0 + a_1*b_0*c_1 +
    a_2*b_1*c_0
T_18= a_0*b_0*c_2 + a_2*b_0*c_0 + a_0*b_1*c_1 +
    a_1*b_2*c_0
    
T_19 = a_0*b_0*c_2 + a_0*b_1*c_0 + a_0*b_2*c_1 +
    a_1*b_0*c_0 + a_2*b_0*c_1
T_20 = a_2*b_0*c_0 + a_0*b_0*c_1 + a_1*b_0*c_2 +
    a_0*b_1*c_0 + a_1*b_2*c_0


for j from 1 to 20 list (
    TA = diff(bb,diff(transpose cc, T_j));
    baselocus = minors(2,TA);
    muT = mingens baselocus;
    db = codim baselocus;
    degb = if db == 2 then degree baselocus else "NaN";
    degradb = if db == 2 then degree radical baselocus else "NaN";
    {families_(j-1),numcols muT, db,degb, degradb})    
-- the table records:
-- the orbit index in the tables of [DdGM23]
-- the dimension of the system of quadrics
-- the codimension of the base locus
-- if the codimension of the base locus is 2, it records its degree and the degree of its radical
netList oo



